Softened Symbol Grounding for Neuro-symbolic Systems

Neuro-symbolic learning generally consists of two separated worlds, i.e., neural network training and symbolic constraint solving, whose success hinges on symbol grounding, a fundamental problem in AI. This paper presents a novel, softened symbol grounding process, bridging the gap between the two worlds, and resulting in an effective and efficient neuro-symbolic learning framework. Technically, the framework features (1) modeling of symbol solution states as a Boltzmann distribution, which avoids expensive state searching and facilitates mutually beneficial interactions between network training and symbolic reasoning;(2) a new MCMC technique leveraging projection and SMT solvers, which efficiently samples from disconnected symbol solution spaces; (3) an annealing mechanism that can escape from %being trapped into sub-optimal symbol groundings. Experiments with three representative neuro symbolic learning tasks demonstrate that, owining to its superior symbol grounding capability, our framework successfully solves problems well beyond the frontier of the existing proposals.

==> figures/HWF/curve_plot.py <==
import numpy as np
import pandas as pd
import matplotlib.pyplot as plt
import seaborn as sns

data = np.genfromtxt('training_curves.csv', delimiter=',')
fig1, ax1 = plt.subplots(figsize=(12, 6))
clrs = sns.color_palette()
x = data[3:, 0]
w = 2.0

sym_acc = data[3:, 9]; cal_acc = data[3:, 11]; c=5
y1 = pd.DataFrame(sym_acc); y2 = pd.DataFrame(cal_acc)
y1 = y1[0].rolling(5); y2 = y2[0].rolling(5)
ax1.plot(x, y1.mean().fillna(0), c=clrs[c], linewidth=w)
ax1.fill_between(x, y1.mean()-y1.std(), y1.mean()+y1.std(),alpha=0.5, facecolor=clrs[c])

sym_acc = data[3:, 13]; cal_acc = data[3:, 15]
y1 = pd.DataFrame(sym_acc); y2 = pd.DataFrame(cal_acc)
y1 = y1[0].rolling(5); y2 = y2[0].rolling(5); c=4
ax1.plot(x, y1.mean().fillna(0), c=clrs[c], linewidth=w)
ax1.fill_between(x, y1.mean()-y1.std(), y1.mean()+y1.std(),alpha=0.5, facecolor=clrs[c])

sym_acc = data[3:, 17]; cal_acc = data[3:, 19]
y1 = pd.DataFrame(sym_acc); y2 = pd.DataFrame(cal_acc)
y1 = y1[0].rolling(5); y2 = y2[0].rolling(5); c=3
ax1.plot(x, y1.mean().fillna(0), c=clrs[c], linewidth=w)
ax1.fill_between(x, y1.mean()-y1.std(), y1.mean()+y1.std(),alpha=0.5, facecolor=clrs[c])

sym_acc = data[3:, 1]; cal_acc = data[3:, 3]; c=2
y1 = pd.DataFrame(sym_acc); y2 = pd.DataFrame(cal_acc)
y1 = y1[0].rolling(5); y2 = y2[0].rolling(5)
ax1.plot(x, y1.mean().fillna(0), c=clrs[c], linewidth=w)
ax1.fill_between(x, y1.mean()-y1.std(), y1.mean()+y1.std(),alpha=0.5, facecolor=clrs[c])

sym_acc = data[3:, 21]; cal_acc = data[3:, 23]; c=1
y1 = pd.DataFrame(sym_acc); y2 = pd.DataFrame(cal_acc)
y1 = y1[0].rolling(5); y2 = y2[0].rolling(5)
ax1.plot(x, y1.mean().fillna(0), c=clrs[c], linewidth=w)
ax1.fill_between(x, y1.mean()-y1.std(), y1.mean()+y1.std(),alpha=0.5, facecolor=clrs[c])

sym_acc = data[3:, 29]; cal_acc = data[3:, 31]; c=0 
y1 = pd.DataFrame(sym_acc); y2 = pd.DataFrame(cal_acc)
y1 = y1[0].rolling(5); y2 = y2[0].rolling(5)
ax1.plot(x, y1.mean().fillna(0), c=clrs[c], linewidth=w)
ax1.fill_between(x, y1.mean()-y1.std(), y1.mean()+y1.std(),alpha=0.5, facecolor=clrs[c])

ax2.legend(['MAPO', 'NGS', 'SSL', 'NA', 'Log', 'Linear'], fontsize=14, ncol=2)
ax1.grid(linestyle = '--')
ax1.set_ylim([-100, 100000])
ax1.set_xticks([0,20000,40000,60000,80000, 100000]) 
ax1.set_yticks([0,20,40,60,80, 100]) 
ax1.set_yticklabels(['0','20','40','60','80', '100'], fontsize=16)
ax1.set_xticklabels(['0K','20K','40K','60K','80K', '100K'], fontsize=16)
ax1.set_ylim([0, 100])
ax1.set_xlabel('Iteration', fontsize=24)
ax1.set_ylabel('Symbol Accuracy (%)', fontsize=24)
fig1.savefig('training_sym_curve.pdf', bbox_inches='tight')


data = np.genfromtxt('test_curves.csv', delimiter=',')
fig2, ax2 = plt.subplots(figsize=(12, 6))
clrs = sns.color_palette()
x = data[3:, 0]
w = 3.0

sym_acc = data[3:, 9]; cal_acc = data[3:, 11]; c=5
y1 = pd.DataFrame(sym_acc); y2 = pd.DataFrame(cal_acc)
y1 = y1[0].rolling(5); y2 = y2[0].rolling(5)
ax2.plot(x, y1.mean().fillna(0), c=clrs[c], linewidth=w)
ax2.fill_between(x, y1.mean()-y1.std(), y1.mean()+y1.std(),alpha=0.5, facecolor=clrs[c])

sym_acc = data[3:, 13]; cal_acc = data[3:, 15]
y1 = pd.DataFrame(sym_acc); y2 = pd.DataFrame(cal_acc)
y1 = y1[0].rolling(5); y2 = y2[0].rolling(5); c=4
ax2.plot(x, y1.mean().fillna(0), c=clrs[c], linewidth=w)
ax2.fill_between(x, y1.mean()-y1.std(), y1.mean()+y1.std(),alpha=0.5, facecolor=clrs[c])

sym_acc = data[3:, 17]; cal_acc = data[3:, 19]
y1 = pd.DataFrame(sym_acc); y2 = pd.DataFrame(cal_acc)
y1 = y1[0].rolling(5); y2 = y2[0].rolling(5); c=3
ax2.plot(x, y1.mean().fillna(0), c=clrs[c], linewidth=w)
ax2.fill_between(x, y1.mean()-y1.std(), y1.mean()+y1.std(),alpha=0.5, facecolor=clrs[c])

sym_acc = data[3:, 1]; cal_acc = data[3:, 3]; c=2
y1 = pd.DataFrame(sym_acc); y2 = pd.DataFrame(cal_acc)
y1 = y1[0].rolling(5); y2 = y2[0].rolling(5)
ax2.plot(x, y1.mean().fillna(0), c=clrs[c], linewidth=w)
ax2.fill_between(x, y1.mean()-y1.std(), y1.mean()+y1.std(),alpha=0.5, facecolor=clrs[c])

sym_acc = data[3:, 21]; cal_acc = data[3:, 23]; c=1
y1 = pd.DataFrame(sym_acc); y2 = pd.DataFrame(cal_acc)
y1 = y1[0].rolling(5); y2 = y2[0].rolling(5)
ax2.plot(x, y1.mean().fillna(0), c=clrs[c], linewidth=w)
ax2.fill_between(x, y1.mean()-y1.std(), y1.mean()+y1.std(),alpha=0.5, facecolor=clrs[c])

sym_acc = data[3:, 29]; cal_acc = data[3:, 31]; c=0 
y1 = pd.DataFrame(sym_acc); y2 = pd.DataFrame(cal_acc)
y1 = y1[0].rolling(5); y2 = y2[0].rolling(5)
ax2.plot(x, y1.mean().fillna(0), c=clrs[c], linewidth=w)
ax2.fill_between(x, y1.mean()-y1.std(), y1.mean()+y1.std(),alpha=0.5, facecolor=clrs[c])

ax2.legend(['MAPO', 'NGS', 'SSL', 'NA', 'Log', 'Linear'], fontsize=14, ncol=2)


ax2.grid(linestyle = '--')
ax2.set_ylim([-10, 1010])
ax2.set_xticks([0,200,400,600,800,1000]) 
ax2.set_yticks([0,20,40,60,80, 100]) 
ax2.set_xticklabels(['0','200','400','600','800', '1000'], fontsize=16)
ax2.set_yticklabels(['0','20','40','60','80', '100'], fontsize=16)
ax2.set_ylim([0, 100])
ax2.set_xlabel('Epoch', fontsize=24)
ax2.set_ylabel('Symbol Accuracy (%)', fontsize=24)
# plt.show()

fig2.savefig('test_sym_curve.pdf', bbox_inches='tight')

==> figures/HWF/test_curve_plot.py <==
import numpy as np
import pandas as pd
import matplotlib.pyplot as plt
import seaborn as sns

data = np.genfromtxt('test_curves.csv', delimiter=',')
fig1, ax1 = plt.subplots(figsize=(12, 6))
fig2, ax2 = plt.subplots(figsize=(12, 6))
clrs = sns.color_palette()
x = data[3:, 0]
w = 3.0

sym_acc = data[3:, 9]; cal_acc = data[3:, 11]; c=5
y1 = pd.DataFrame(sym_acc); y2 = pd.DataFrame(cal_acc)
y1 = y1[0].rolling(5); y2 = y2[0].rolling(5)
ax1.plot(x, y1.mean().fillna(0), c=clrs[c], linewidth=w)
ax1.fill_between(x, y1.mean()-y1.std(), y1.mean()+y1.std(),alpha=0.5, facecolor=clrs[c])
ax2.plot(x, y2.mean().fillna(0), c=clrs[c], linewidth=w)
ax2.fill_between(x, y2.mean()-y2.std(), y2.mean()+y2.std(),alpha=0.5, facecolor=clrs[c])

sym_acc = data[3:, 13]; cal_acc = data[3:, 15]
y1 = pd.DataFrame(sym_acc); y2 = pd.DataFrame(cal_acc)
y1 = y1[0].rolling(5); y2 = y2[0].rolling(5); c=4
ax1.plot(x, y1.mean().fillna(0), c=clrs[c], linewidth=w)
ax1.fill_between(x, y1.mean()-y1.std(), y1.mean()+y1.std(),alpha=0.5, facecolor=clrs[c])
ax2.plot(x, y2.mean().fillna(0), c=clrs[c], linewidth=w)
ax2.fill_between(x, y2.mean()-y2.std(), y2.mean()+y2.std(),alpha=0.5, facecolor=clrs[c])

sym_acc = data[3:, 17]; cal_acc = data[3:, 19]
y1 = pd.DataFrame(sym_acc); y2 = pd.DataFrame(cal_acc)
y1 = y1[0].rolling(5); y2 = y2[0].rolling(5); c=3
ax1.plot(x, y1.mean().fillna(0), c=clrs[c], linewidth=w)
ax1.fill_between(x, y1.mean()-y1.std(), y1.mean()+y1.std(),alpha=0.5, facecolor=clrs[c])
ax2.plot(x, y2.mean().fillna(0), c=clrs[c], linewidth=w)
ax2.fill_between(x, y2.mean()-y2.std(), y2.mean()+y2.std(),alpha=0.5, facecolor=clrs[c])

sym_acc = data[3:, 1]; cal_acc = data[3:, 3]; c=2
y1 = pd.DataFrame(sym_acc); y2 = pd.DataFrame(cal_acc)
y1 = y1[0].rolling(5); y2 = y2[0].rolling(5)
ax1.plot(x, y1.mean().fillna(0), c=clrs[c], linewidth=w)
ax1.fill_between(x, y1.mean()-y1.std(), y1.mean()+y1.std(),alpha=0.5, facecolor=clrs[c])
ax2.plot(x, y2.mean().fillna(0), c=clrs[c], linewidth=w)
ax2.fill_between(x, y2.mean()-y2.std(), y2.mean()+y2.std(),alpha=0.5, facecolor=clrs[c])

sym_acc = data[3:, 21]; cal_acc = data[3:, 23]; c=1
y1 = pd.DataFrame(sym_acc); y2 = pd.DataFrame(cal_acc)
y1 = y1[0].rolling(5); y2 = y2[0].rolling(5)
ax1.plot(x, y1.mean().fillna(0), c=clrs[c], linewidth=w)
ax1.fill_between(x, y1.mean()-y1.std(), y1.mean()+y1.std(),alpha=0.5, facecolor=clrs[c])
ax2.plot(x, y2.mean().fillna(0), c=clrs[c], linewidth=w)
ax2.fill_between(x, y2.mean()-y2.std(), y2.mean()+y2.std(),alpha=0.5, facecolor=clrs[c])

sym_acc = data[3:, 29]; cal_acc = data[3:, 31]; c=0 
y1 = pd.DataFrame(sym_acc); y2 = pd.DataFrame(cal_acc)
y1 = y1[0].rolling(5); y2 = y2[0].rolling(5)
ax1.plot(x, y1.mean().fillna(0), c=clrs[c], linewidth=w)
ax1.fill_between(x, y1.mean()-y1.std(), y1.mean()+y1.std(),alpha=0.5, facecolor=clrs[c])
ax2.plot(x, y2.mean().fillna(0), c=clrs[c], linewidth=w)
ax2.fill_between(x, y2.mean()-y2.std(), y2.mean()+y2.std(),alpha=0.5, facecolor=clrs[c])

ax2.legend(['MAPO', 'NGS', 'SSL', 'NA', 'Log', 'Linear'], fontsize=24, ncol=2)

ax1.grid(linestyle = '--')
ax1.set_ylim([-10, 1010])
ax1.set_xticks([0,200,400,600,800,1000]) 
ax1.set_yticks([0,20,40,60,80,100]) 
ax1.set_xticklabels(['0','200','400','600','800', '1000'], fontsize=24)
ax1.set_yticklabels(['0','20','40','60','80', '100'], fontsize=24)
ax1.set_ylim([0, 100])
ax1.set_xlabel('Epoch', fontsize=24)
ax1.set_ylabel('Symbol Accuracy (%)', fontsize=24)
ax2.grid(linestyle = '--')
ax2.set_ylim([-10, 1010])
ax2.set_xticks([0,200,400,600,800,1000]) 
ax2.set_yticks([0,20,40,60,80, 100]) 
ax2.set_xticklabels(['0','200','400','600','800', '1000'], fontsize=24)
ax2.set_yticklabels(['0','20','40','60','80', '100'], fontsize=24)
ax2.set_ylim([0, 100])
ax2.set_xlabel('Epoch', fontsize=24)
ax2.set_ylabel('Calculation Accuracy (%)', fontsize=24)
# plt.show()
fig1.savefig('test_sym_curve.pdf', bbox_inches='tight')
fig2.savefig('test_cal_curve.pdf', bbox_inches='tight')

==> figures/HWF/training_curve_plot.py <==
import numpy as np
import pandas as pd
import matplotlib.pyplot as plt
import seaborn as sns

data = np.genfromtxt('training_curves.csv', delimiter=',')
fig1, ax1 = plt.subplots(figsize=(12, 6))
fig2, ax2 = plt.subplots(figsize=(12, 6))
clrs = sns.color_palette()
x = data[3:, 0]
w = 2.0

sym_acc = data[3:, 9]; cal_acc = data[3:, 11]; c=5
y1 = pd.DataFrame(sym_acc); y2 = pd.DataFrame(cal_acc)
y1 = y1[0].rolling(5); y2 = y2[0].rolling(5)
ax1.plot(x, y1.mean().fillna(0), c=clrs[c], linewidth=w)
ax1.fill_between(x, y1.mean()-y1.std(), y1.mean()+y1.std(),alpha=0.5, facecolor=clrs[c])
ax2.plot(x, y2.mean().fillna(0), c=clrs[c], linewidth=w)
ax2.fill_between(x, y2.mean()-y2.std(), y2.mean()+y2.std(),alpha=0.5, facecolor=clrs[c])

sym_acc = data[3:, 13]; cal_acc = data[3:, 15]
y1 = pd.DataFrame(sym_acc); y2 = pd.DataFrame(cal_acc)
y1 = y1[0].rolling(5); y2 = y2[0].rolling(5); c=4
ax1.plot(x, y1.mean().fillna(0), c=clrs[c], linewidth=w)
ax1.fill_between(x, y1.mean()-y1.std(), y1.mean()+y1.std(),alpha=0.5, facecolor=clrs[c])
ax2.plot(x, y2.mean().fillna(0), c=clrs[c], linewidth=w)
ax2.fill_between(x, y2.mean()-y2.std(), y2.mean()+y2.std(),alpha=0.5, facecolor=clrs[c])

sym_acc = data[3:, 17]; cal_acc = data[3:, 19]
y1 = pd.DataFrame(sym_acc); y2 = pd.DataFrame(cal_acc)
y1 = y1[0].rolling(5); y2 = y2[0].rolling(5); c=3
ax1.plot(x, y1.mean().fillna(0), c=clrs[c], linewidth=w)
ax1.fill_between(x, y1.mean()-y1.std(), y1.mean()+y1.std(),alpha=0.5, facecolor=clrs[c])
ax2.plot(x, y2.mean().fillna(0), c=clrs[c], linewidth=w)
ax2.fill_between(x, y2.mean()-y2.std(), y2.mean()+y2.std(),alpha=0.5, facecolor=clrs[c])

sym_acc = data[3:, 1]; cal_acc = data[3:, 3]; c=2
y1 = pd.DataFrame(sym_acc); y2 = pd.DataFrame(cal_acc)
y1 = y1[0].rolling(5); y2 = y2[0].rolling(5)
ax1.plot(x, y1.mean().fillna(0), c=clrs[c], linewidth=w)
ax1.fill_between(x, y1.mean()-y1.std(), y1.mean()+y1.std(),alpha=0.5, facecolor=clrs[c])
ax2.plot(x, y2.mean().fillna(0), c=clrs[c], linewidth=w)
ax2.fill_between(x, y2.mean()-y2.std(), y2.mean()+y2.std(),alpha=0.5, facecolor=clrs[c])

sym_acc = data[3:, 21]; cal_acc = data[3:, 23]; c=1
y1 = pd.DataFrame(sym_acc); y2 = pd.DataFrame(cal_acc)
y1 = y1[0].rolling(5); y2 = y2[0].rolling(5)
ax1.plot(x, y1.mean().fillna(0), c=clrs[c], linewidth=w)
ax1.fill_between(x, y1.mean()-y1.std(), y1.mean()+y1.std(),alpha=0.5, facecolor=clrs[c])
ax2.plot(x, y2.mean().fillna(0), c=clrs[c], linewidth=w)
ax2.fill_between(x, y2.mean()-y2.std(), y2.mean()+y2.std(),alpha=0.5, facecolor=clrs[c])

sym_acc = data[3:, 29]; cal_acc = data[3:, 31]; c=0 
y1 = pd.DataFrame(sym_acc); y2 = pd.DataFrame(cal_acc)
y1 = y1[0].rolling(5); y2 = y2[0].rolling(5)
ax1.plot(x, y1.mean().fillna(0), c=clrs[c], linewidth=w)
ax1.fill_between(x, y1.mean()-y1.std(), y1.mean()+y1.std(),alpha=0.5, facecolor=clrs[c])
ax2.plot(x, y2.mean().fillna(0), c=clrs[c], linewidth=w)
ax2.fill_between(x, y2.mean()-y2.std(), y2.mean()+y2.std(),alpha=0.5, facecolor=clrs[c])

ax2.legend(['MAPO', 'NGS', 'SSL', 'NA', 'Log', 'Linear'], fontsize=24, ncol=2)

ax1.grid(linestyle = '--')
ax1.set_ylim([-100, 100000])
ax1.set_xticks([0,20000,40000,60000,80000, 100000]) 
ax1.set_yticks([0,20,40,60,80,100]) 
ax1.set_yticklabels(['0','20','40','60','80','100'], fontsize=24)
ax1.set_xticklabels(['0K','20K','40K','60K','80K', '100K'], fontsize=24)
ax1.set_ylim([0, 100])
ax1.set_xlabel('Iteration', fontsize=24)
ax1.set_ylabel('Symbol Accuracy (%)', fontsize=24)
ax2.grid(linestyle = '--')
ax2.set_ylim([-100, 100000])
ax2.set_xticks([0,20000,40000,60000,80000, 100000]) 
ax2.set_yticks([0,20,40,60,80,100]) 
ax2.set_xticklabels(['0K','20K','40K','60K','80K', '100K'], fontsize=24)
ax2.set_yticklabels(['0','20','40','60','80', '100'], fontsize=24)
ax2.set_ylim([0, 100])
ax2.set_xlabel('Iteration', fontsize=24)
ax2.set_ylabel('Calculation Accuracy (%)', fontsize=24)
# plt.show()
fig1.savefig('training_sym_curve.pdf', bbox_inches='tight')
fig2.savefig('training_cal_curve.pdf', bbox_inches='tight')

==> figures/MNIST/vtgt_curves.m <==
clear; clc;

A = readmatrix('vt_and_gt.csv');
x = 1:1:300;
gt = smooth(A(x,2)); vt = A(x,3);
plot(x,gt,'LineWidth',5, 'color', [0.6350 0.0780 0.1840]);
hold on
plot(x, vt, '-', 'LineWidth',5, 'color',[96 96 96]/255);
hold on

set(gcf,'position',[500,500,1000,800])
set(gca,'fontName','Comic Sans MS','fontSize',40,'lineWidth',3,'box','off')

==> figures/MNIST/vtgt_curves.py <==
import numpy as np
import pandas as pd
import matplotlib.pyplot as plt
import seaborn as sns

data = np.genfromtxt('vt_and_gt.csv', delimiter=',')

fig, ax = plt.subplots()
clrs = sns.color_palette()
x = np.arange(1,301)
gt = data[2:, 1]; vt = data[2:, 2]
y1 = pd.DataFrame(gt); y2 = pd.DataFrame(vt)
y1 = y1[0].rolling(3); y2 = y2[0].rolling(3)
ax.plot(x, y1.mean(), c=clrs[0], linewidth=3)
ax.fill_between(x, y1.mean()-y1.std(), y1.mean()+y1.std(),alpha=0.3, facecolor=clrs[0])
ax.plot(x, y2.mean(), c=clrs[3], linewidth=3)
ax.fill_between(x, y2.mean()-y2.std(), y2.mean()+y2.std(),alpha=0.3, facecolor=clrs[3])
ax.legend(['$P:f(\\tilde{x}) = 9$', '$Q:f(x) = 9$'], fontsize=16)
ax.grid()
ax.set_xlim([0, 300])
ax.set_ylim([0, 100])
ax.set_xlabel('Epoch', fontsize=16)
ax.set_ylabel('Accuracy', fontsize=16)
plt.show()

==> figures/SSSP/test_curve_plot.py <==
import numpy as np
import pandas as pd
import matplotlib.pyplot as plt
import seaborn as sns

fig, ax = plt.subplots(figsize=(3, 3))
clrs = sns.color_palette('dark')


y_data = [34.3, 54.1, 63.7, 63.8, 64.7, 65.4]
x_data = range(len(y_data))

ax.bar(x_data, y_data, color=clrs, width=0.6)

for a,b in zip(x_data, y_data):
    plt.text(a,b,
             b,
             ha='center', 
             va='bottom',
            )

ax.set_xticks([0,1,2,3,4,5]) 
ax.set_xticklabels(['MAPO', 'SSL', 'Log', 'Exp', 'Linear', 'SUP'], fontsize=12, rotation=45, ha='right', rotation_mode='anchor')
ax.set_yticks([0,25,50,75]) 
ax.set_ylim([0, 75])
ax.set_ylabel('Accuracy (%)', fontsize=16)
# plt.show()
fig.savefig('test_bar.pdf', bbox_inches='tight')
